Invertibility of a linearized Boussinesq flow: a symbolic approach

We develop a computer-assisted symbolic method to show that a linearized Boussinesq flow in self-similar coordinates gives rise to an invertible operator.

==> PQ_sym.m <==
clear all
close all

syms xi tt x

%% Section A: series expansion of w2

M = 25;

c = sym('c',[1 M]);
d = sym('d', [1 M]);
c0 = 1/(sym(10)+xi);
d0 = simplify((sym(1)+sym(13)*c0)/(xi + sym(13)));

for k = 1:M
  if k == 1
      c(k) = simplify(sym(10)*d0/(xi + sym(18)));
      d(k) = simplify(sym(13)*c(1)/(xi + sym(21)));
  else
      c(k) = simplify(1/(xi + sym(8*k + 10))*(sym(8*(k-1))*c(k-1)+sym(10)*d(k-1)));
      d(k) = simplify(1/(xi + sym(8*k + 13))*(sym(8*(k-1))*d(k-1) + sym(13)*c(k)));
  end
end

cc = [c0 c];
dd = [d0 d];
ff = xi + sym(130)/(xi+sym(23));
cring = simplify([c0*ff-sym(1), c*ff]);
dring = simplify([d0*ff-sym(1), d*ff]);


%% Section B: computing P-Q

P = sym(8*M)*ilaplace(cring(M), xi, tt) + sym(10)*ilaplace(dring(M), xi, tt);
Q = sym(8*M)*ilaplace(dring(M), xi, tt);
PQ = simplify(P-Q);

%% Section C: turning P - Q into a polynomial and factorizing it

PQpoly = subs(PQ, tt, -log(tt));                                           % substitutes s = -log(tt) into the expression for P-Q. This turns it into a polynomial in s
factorization = factor(PQpoly);

bigpoly = -factorization(1)*factorization(end-23);                         % since, in the factorization, there are an odd number of factors of (tt-1), we need to change the sign
deg1 = polynomialDegree(bigpoly);
bigcoeff = flip(coeffs(bigpoly, 'All'));                                   % note that the function coeffs with the option 'All' lists coefficients from the highest degree to lowest. Interestingly, without the option 'All', it lists from the lowest to the highest. 
bigcoeffsimple = sym(1:deg1+1);

for j = 1:deg1+1                                                           % finds a lower bound for the polynomial with fractions having smaller denominator
    bigcoeffsimple(j) = str2sym(rat(bigcoeff(j) - sym(1e-4), sym(1e-6)));
end

%% Section D: checking that the first 114 coefficients are positive and the rest negative

flag = 0;
for j = 1:deg1+1                                                           % checking that the coefficients of the terms of degree less than 114 are positive, the remaining ones are negative
    if j < 115
        if simplify(bigcoeffsimple <= 0)
            flag = 1;
        end
    else
        if simplify(bigcoeffsimple >= 0)
            flag = 1;
        end
    end
end
if flag == 0
    fprintf('All coefficients of degree less than 114 are positive, the rest are negative.\n');
end


%% Section E: Decomposing the polynomial into its positive and negative part

posp = bigcoeffsimple(bigcoeffsimple > 0);
negp = bigcoeffsimple(bigcoeffsimple < 0);

pospoly = poly2sym(flip(posp), tt);                                         
negpoly = tt^(sym(114))*poly2sym(flip(negp), tt);

pospolyf = @(t) subs(pospoly, tt, t);
negpolyf = @(t) subs(negpoly, tt, t);

%% Section F: checking symbolically that the polynomial is positive.
% The algorithm has two time parameters, touter and tinner, corresponding
% to the outer and inner loop respectively. touter is initialized at 0,
% we compute the contribution from pospoly at 0, and the contribution from
% negpoly at 0. We then timestep tinner. Since both polynomials are monotone, the value
% pospoly(touter) - negpoly(tinner) is a lower bound for the polynomial.
% The time step is done until the quantity becomes negative. The inner loop
% stops just before this bound becomes negative. We then update touter =
% tinner, and restart the inner loop. The loop would not terminate if the
% polynomial was negative at some point.

touter = sym(0);
tinner = sym(0);

while touter <= 1
    posnow = pospolyf(touter);
    while (simplify(pospolyf(touter) + negpolyf(tinner) > 0) && tinner <=1)
        tinner = tinner + sym(1e-2);        
    end
    touter = tinner;
end

fprintf('P(t) - Q(t) is positive for all t.\n');

==> build_shorttime_data.m <==
function [Ifl, Ifu, Jfl, Jfu, af, bf] = build_shorttime_data()
% This function contains the construction in the file profile.m and builds the
% data for the short time argument

%% Computing a_k, b_k

N = 500;

A = -sym(351/19);
b1 = sym(35)/sym(27)*A;
a1 = sym(13)/sym(14)*b1;

v = sym(zeros(2,N));
v(1,1) = a1;
v(2,1) = b1;

for k = 2:N
    v(:,k) = (W(k))*v(:,k-1);
end

a = v(1,:);
b = v(2,:);


af = -(1/sym(2))*a(1:end)  + sym(13/2)*b(1:end); 

bf = sym(1:N);                                                             % initialization                                                         
bf(1) = sym(5)*a(1) + 5*A -(1/sym(2))*b(1);                                % bf(k) are the coefficients in the expansion \bar F^{*}_2 = \sum_{k = 1}^\infty (\gamma^2/(1+\gamma^2))^k bf(k)
bf(2) = sym(5)*(a(2)-a(1))-(1/sym(2))*b(2);
bf(3:end) = sym(5)*(a(3:end)-a(2:end-1)) - (1/sym(2))*b(3:end);


%% Section B1. Calculation of the first 35 rows of the matrix C such that c^{(j)}_k = C(j+1, k) (for k \geq 1, j \geq 0)

%Resizing
N = 500;
a = a(1:N);
b = b(1:N);

C = sym(zeros(36,N));
C(1,1) = sym(1);

for k =1:N
   if k > 1
        C(1, k) = (sym(k-3/2))/(sym(k-1))*C(1,k-1);
   end
   for j = 2:36
        C(j,k) = sym(j-1-1/2)/sym(j-1+k-1)*C(j-1,k);
   end
end


%% Section B2. Calculation of the integrals in Lemma B.2 and Lemma B.3 in the paper

tol2sq = ((a(N))^2+(b(N))^2)*C(1,N);
simplify(tol2sq < (sym(2e-4))^2);
tol2 = sym(2e-4);
I = C*a';
J = C*b';
Iupre = str2sym(rat(I+sym(4e-6), sym(1e-6)));
Jupre = str2sym(rat(J+sym(4e-6), sym(1e-6)));
Ilpre = str2sym(rat(I-sym(4e-6), sym(1e-6)));
Jlpre = str2sym(rat(J-sym(4e-6), sym(1e-6)));
Iu = Iupre+tol2;
Il = Ilpre-tol2;
Ju = Jupre+tol2;
Jl = Jlpre-tol2;

Ifu = sym(13/2)*Ju - sym(1/2)*Il;
Ifl = sym(13/2)*Jl - sym(1/2)*Iu;
Jfu = sym(5)*(Iu(2:end) + A*C(1:end-1,1)) - sym(1/2)*Jl(1:end-1);
Jfl = sym(5)*(Il(2:end) + A*C(1:end-1,1)) - sym(1/2)*Ju(1:end-1);


function mat = W(k)
denom = (sym(16)*sym(k)^2+sym(30)*sym(k)-sym(19));
mat = [(sym(32)*sym(k)^2+sym(4)*sym(k)-sym(101))/(sym(2)*denom), (sym(26)*sym(k)-sym(26))/denom ;
    -sym(35)/denom,  (sym(16)*sym(k)^2-sym(4)*sym(k)-sym(12))/denom ];
end

end

==> derivative_sym.m <==
clear all;
close all;

syms tt xi x;
ts = linspace(0,3,100);

%% Computing relevant quantities

piu = str2sym(rat(sym(pi) + sym(1e-4), 1e-6));
pil = str2sym(rat(sym(pi) - sym(1e-4), 1e-6));

SZ10 = piu/sym(2)*sym(39)/sym(2)*sym('12658138')/sym('524875');            % This comes from the value of Ju(1), which was computed in the companion file profile.m
Z1bar0 = sym(527);
Z2bar0 = sym(8100);
Gamb10 = sym(654);
Gamb20 = sym(8000);
Gam100 = sym(654);
Gam200 = sym(7200);

%% Computing bounds


SZ1 = exp(-23*tt)*SZ10;
Z1barpZ2bar = exp(-sym(4)*tt)*(Z1bar0+Z2bar0) + sym(20)/pil*exp(-sym(4)*tt)*int(SZ1*exp(sym(4)*tt), tt, 0, tt);
Z1bar = exp(-sym(27)*tt)*Z1bar0+ sym(13)*exp(-sym(27)*tt)*int(Z1barpZ2bar*exp(sym(27)*tt),tt,0,tt);
Gamb2 = exp(-sym(9)*tt)*Gamb20 + exp(-sym(9)*tt)*int(10*(sym(2)*Z1bar+sym(2)/pil*SZ1)*exp(sym(9)*tt), tt, 0, tt);
Gamb1 = exp(-sym(6)*tt)*Gamb10 + sym(13)*exp(-sym(6)*tt)*int(Gamb2*exp(sym(6)*tt),tt,0,tt);
Gam20 = exp(-sym(9)*tt)*Gam200 + exp(-sym(9)*tt)*int(sym(10)*(Z1bar+sym(2)/pil*SZ1)*exp(sym(9)*tt), tt, 0, tt);
Gam10 = exp(-sym(6)*tt)*Gam100 + sym(13)*exp(-sym(6)*tt)*int(Gam20*exp(sym(6)*tt),tt,0,tt);

totalbd = Gamb1 + Gam10;
f1 = matlabFunction(Gamb1+Gam10);


%% Plotting the bound of Upsilon'(t)

totfunct = matlabFunction(totalbd);
figure
plot(ts, totfunct(ts));
title('Plot of the upper bound for (d/dt) Upsilon(t)')


%% Computing the maximum of |(d/ds) (Upsilon')(-log(s))| for 0 <= t <= log(4) 
%  First, we calculate the maximum of the derivative of the bound (after
%  making it a polynomial by substituting s := -log(tt)) in the intervals
%  1/3 < s < 1, and 1/4 < s < 1/3. Then, we start from s = 1
%  and perform backward time-stepping, using the bounds provided computed
%  here

bdpoly = simplify(subs(totalbd, tt, -log(tt)));
bdpolyf = @(t) subs(bdpoly, tt, t);
bdpolyder = diff(bdpoly, tt);
factorization = factor(bdpolyder);
bigpoly = factorization(end);
bigpolyhighabs = poly2sym(abs(coeffs(bigpoly, 'All')), tt);

bound1 = abs(factorization(1))*subs(tt^3*bigpolyhighabs, tt, sym(1));
simplify(bound1 < sym(3.5e+6))                                               % this shows that the derivative of the bound is less than 20000 for t >= - log(0.5)
bound2 = abs(factorization(1))*subs(tt^3*bigpolyhighabs, tt, sym(0.7));
simplify(bound2 < sym(6.1e+5))
bound3 = abs(factorization(1))*subs(tt^3*bigpolyhighabs, tt, sym(0.4));
simplify(bound3 < sym(7e+4))

%% Showing that |(d/dt) Upsilon| < 20000 for t < log(3), and |(d/dt) Upsilon| < 5000  for log(3) < t < log(4)

flag = 0;

tnow = sym(1);
maxt = sym(1)/sym(3);
maxder = bound1;
while tnow > maxt
    bd = bdpolyf(tnow);
    if simplify(bd > sym(20000))
        flag = 1;
        fprintf('The bound is contradicted.\n');
    end
    tnow = str2sym(rat(sym(tnow - abs(bd-sym(20000))/maxder) + 1e-6, 1e-8));
end

tnow = sym(1)/sym(3);
maxt = sym(1)/sym(4)- sym(1e-3);
maxder = bound3;
while tnow > maxt
    bd = bdpolyf(tnow);
    if simplify(bd > sym(5000))
        flag = 1;
        fprintf('The bound is contradicted.\n');
        break
    end
    tnow = str2sym(rat(sym(tnow - abs(bd-sym(5000))/maxder) + 1e-6, 1e-8));
end

if flag == 0
    fprintf('(d/dt) Upsilon satisfies the required bounds.\n')
end




==> longtime_sym.m <==
clear all;
close all;
syms tt xi;

%% Section A: Inputting the bounds obtained in profile.m

const = sym(237)/sym(46);

F10 = sym(13)^2*sym(5)^2/(sym(2*19));
F20 = sym(sym(2)^3*sym(3)*sym(5)*sym(13)/sym(19));
Gam100 = sym(13)^2*sym(5)/sym(19);
Gam200 = sym(2)*sym(3)*sym(5)*sym(13)/sym(19);
F10mod = sym(F10 - const*Gam100);
F20mod = sym(F20 - const*Gam200);

piu = str2sym(rat(sym(pi) + sym(1e-4), sym(1e-6)));
pil = str2sym(rat(sym(pi) - sym(1e-4), sym(1e-6)));

SG10 = piu/sym(2)*sym('18987207')/sym('928625');                           % This corresponds to the value of abs(Ifmodu(1)) which has been computed in profile.m
G1bar0 = sym(68);
G2bar0 = sym(147);
Gamb10 = sym(167);
Gamb20 = sym(113);
Gam100 = sym(167) + abs(F10mod);
Gam200 = sym(113) + abs(F20mod);

%% Section B: Computing the bounds obtained in the proof of Lemma 4.1

SG1 = exp(-23*tt)*SG10;
G1barpG2bar = exp(-sym(4)*tt)*(G1bar0+G2bar0) + sym(20)/pil*exp(-sym(4)*tt)*int(SG1*exp(sym(4)*tt), tt, 0, tt);
G1bar = exp(-sym(27)*tt)*G1bar0+ sym(13)*exp(-sym(27)*tt)*int(G1barpG2bar*exp(sym(27)*tt),tt,0,tt);
Gamb2 = exp(-sym(9)*tt)*Gamb20 + exp(-sym(9)*tt)*int(10*(sym(2)*G1bar+sym(2)/pil*SG1)*exp(sym(9)*tt), tt, 0, tt);
Gamb1 = exp(-sym(6)*tt)*Gamb10 + sym(13)*exp(-sym(6)*tt)*int(Gamb2*exp(sym(6)*tt),tt,0,tt);
Gam20 = exp(-sym(9)*tt)*Gam200 + exp(-sym(9)*tt)*int(sym(10)*(G1bar+sym(2)/pil*SG1)*exp(sym(9)*tt), tt, 0, tt);
Gam10 = exp(-sym(6)*tt)*Gam100 + sym(13)*exp(-sym(6)*tt)*int(Gam20*exp(sym(6)*tt),tt,0,tt);

%% Section C: Computation of the final bound

coeff = -sym(45.6);
duhamerr = exp(-tt)*int(Gamb1+Gam10, tt, tt, Inf);
longtime = sym(26)*const*exp(-tt) + coeff*exp(-tt) - (Gamb1+Gam10) - duhamerr;
totfunct = @(t) subs(longtime, tt, t);
ts = linspace(1.2,3,1000);

figure
zerofct = @(t) t.*0;
plot(ts, [totfunct(ts); zerofct(ts)]);
title('Plot of the lower bound for $\Upsilon(t)$ for $1.2 \leq t \leq 3$.', 'Interpreter', 'latex')
xlim([1.2 3]);

%% Section D: proving that the final bound is > 0 for time t >= log(4.5)

longtime = simplify(subs(longtime, tt, -log(tt)));                         % substituting t -> - log(t) to make the bound a polynomial. Note that we need to check positivity for time less than 1/4 in terms of s
factorization = factor(longtime);
bigpoly = factorization(3);                                                % the polynomial has three factors, and the first two are positive
bigpolyhigh = simplify(bigpoly - subs(bigpoly, tt, 0));                    % this is the polynomial obtained by bigpoly setting its zeroth coefficient to 0
bigpolyhighabs = poly2sym(abs(coeffs(bigpolyhigh, 'All')),tt);             % computes the polynomial whose coefficients are the absolute values of coefficients of bigpolyhigh
bigpolymax = subs(bigpolyhighabs, tt, 1/sym(4.5));                         % computes an upper bound for bigpolyhighabs on [0, 1/4]
if simplify(subs(bigpoly, tt, 0) - bigpolymax > 0)                         % checks that the zeroth coefficient of bigpoly is greater than the max of bigpolyhighabs on [0,1/4]. This shows that bigpoly is positive for t between 0 and 1/4
    fprintf('Upsilon is positive for time t >= log(4.5).\n')
end

%% Section E: proving that the final bound is > 0 for time t >= log(4)     % The bound for time log(4) to log(4.5) requires a bit more care
% We use the same algorithm as in the companion file PQ_sym.m.
% The algorithm has two time parameters, touter and tinner, corresponding
% to the outer and inner loop respectively. touter is initialized at 1/(4.5),
% we compute the contribution from bigpolypos at 1/(4.5), and the contribution from
% bigpolyneg at 0. We then timestep tinner. Since both polynomials are monotone, the value
% pospolyf(touter) - negpolyf(tinner) is a lower bound for the polynomial.
% The time step is done until the quantity becomes negative. The inner loop
% stops just before this bound becomes negative. We then update touter =
% tinner, and restart the inner loop. The loop would not terminate if the
% polynomial was negative at some point in the given interval.

coefficients = coeffs(bigpoly, 'All');
poscoeff = coefficients.*(double(coefficients > 0));
negcoeff = coefficients.*(double(coefficients < 0));
bigpolypos = poly2sym(poscoeff, tt);
bigpolyneg = poly2sym(negcoeff, tt);

pospolyf = @(t) subs(bigpolypos, tt, t);
negpolyf = @(t) subs(bigpolyneg, tt, t);

touter = 1/sym(4.5);
tinner = touter;

while touter <= 1/sym(4)
    posnow = pospolyf(touter);
    while (simplify(pospolyf(touter) + negpolyf(tinner) > 0) && tinner <=1/sym(4))
        tinner = tinner + sym(1e-2);      
    end
    touter = tinner;
end

fprintf('Upsilon is positive for time t >= log(4).\n');

==> makepoly.m <==
function itl = makepoly(symexpr, N)
% Gives a polynomial lower bound of a symbolic expression containing sum of terms of the form t^k *e^(-nt). N must be odd.

syms tt

terms = cell2sym(children(symexpr));
terms1 = terms;
explow =sum((-tt).^(0:1:(N))./sym(factorial(0:1:(N))));
exphi = sum((-tt).^(0:1:(N+1))./sym(factorial(0:1:(N+1))));

for j = 1:length(terms)-1
    facts = factor(terms(j));
        if simplify(facts(1) > 0)
            facts(end) = subs(facts(end), tt, -log(explow));
        elseif simplify(facts(1) < 0)
            facts(end) = subs(facts(end), tt, -log(exphi));
        end
    facts(1) = str2sym(rat(facts(1)-sym(1e-4), sym(1e-6)));
    terms1(j) = prod(facts);
end
terms1(end) = str2sym(rat(terms1(end)-sym(1e-4), sym(1e-6)));
itl = sum(terms1);

end

==> profile.m <==
clear all;
close all;

pil = str2sym(rat(sym(pi) - sym(1e-4), sym(1e-6)));
piu = str2sym(rat(sym(pi) + sym(1e-4), sym(1e-6)));

%% Computing a_k, b_k
% This is a preparation needed to carry out all the computations below.
% a_k, b_k are the coefficients of the series expansion of \bar \Gamma_1, \bar
% \Gamma_2

N = 5000;

syms xi tt;

const = (9/2+60/sym(13))*13/sym(23);

A = -sym(351/19);
b1 = sym(35)/sym(27)*A;
a1 = sym(13)/sym(14)*b1;

v = sym(zeros(2,N));
v(1,1) = a1;
v(2,1) = b1;

for k = 2:N
    v(:,k) = (W(k))*v(:,k-1);
end

a = v(1,:);
b = v(2,:);


%% Section B1: computing L^infty norms of the profile and associated quantities.
% Corresponds to section B.1 in the paper.

N1 = N;
bound1 = 20*N1^(2.2)*(a(N1)^2+b(N1)^2)*(N1)^(-0.2);
simplify(bound1 < (sym(0.5))^2)                                          % Showing that |E_N^1|, |E_N^2|_\infty \leq 1/2

bound2 = sum(abs(a(1:N1)));
simplify(bound2 < sym(49.5))                                             % Showing that |S^1_N|_{\infty} \leq 49.5, 

bound3 = sum(abs(b(1:N1)));
simplify(bound3 < sym(33))                                               % Showing that |S^2_N|_{\infty} \leq 33


af = -(1/sym(2))*a(1:end)  + sym(13/2)*b(1:end);                         % Computation of af_k, which are the coefficients in the expansion of \bar F^{*}_1 = \sum_{k = 1}^\infty (\gamma^2/(1+\gamma^2))^k af(k)
afm = -(const+1/sym(2))*a(1:end)  + sym(13/2)*b(1:end);                  % afm(k) are the coefficients in the expansion \bar F^{*, mod}_1 = \sum_{k = 1}^\infty (\gamma^2/(1+\gamma^2))^k afm(k)

simplify(sum(afm(2:48)) > -afm(1)-sum(afm(49:end)))                      % The coefficients from 2 to 48 are positive, and their sum is greater than the sum of the first coefficient and the remaining coefficients (until 5000)

bound4 = sum(afm(2:48));                                                 % Here, we used the fact that afm(1) < 0, afm(k) < 0 for k >= 49, and that sum(afm(2:48)) > -afm(1)-sum(afm(49:end)) 
simplify(bound4 < sym(157))                                              % This readily gives a bound for \bar F_*^{1,mod} 

bf = sym(1:N1);                                                          % initialization of bf_k                                                         
bf(1) = sym(5)*a(1) + 5*A -(1/sym(2))*b(1);                              % bf(k) are the coefficients in the expansion \bar F^{*}_2 = \sum_{k = 1}^\infty (\gamma^2/(1+\gamma^2))^k bf(k)
bf(2) = sym(5)*(a(2)-a(1))-(1/sym(2))*b(2);
bf(3:end) = sym(5)*(a(3:end)-a(2:end-1)) - (1/sym(2))*b(3:end);

bfm = sym(1:N1);                                                         % initialization of bfm_k                                                        
bfm(1) = sym(5)*a(1) + 5*A -(1/sym(2)+const)*b(1);                       % bfm(k) are the coefficients in the expansion \bar F^{*, mod}_2 = \sum_{k = 1}^\infty (\gamma^2/(1+\gamma^2))^k bfm(k)
bfm(2) = sym(5)*(a(2)-a(1)) -(1/sym(2)+const)*b(2);
bfm(3:end) = sym(5)*(a(3:end)-a(2:end-1)) - (1/sym(2)+const)*b(3:end);

simplify(sum(bfm(2:6)) > - bfm(1) - sum(bfm(7:end)))                     % Here, we check that sum(bfm(2:6)) > - bfm(1) - sum(bfm(7:end))

bound5 = sum(abs(bfm(2:6)));                                             % Here, we used the fact that bfm(1) < 0, bfm(k) < 0 for k >= 7, and that sum(afm(2:6)) > -afm(1)-sum(afm(7:end)) 
simplify(bound5 < sym(110))                                              % This readily gives a bound for \bar F_*^{2,mod} 


%% Section B1bis: Calculation of the first 35 rows of the matrix C such that c^{(j)}_k = C(j+1, k) (for k \geq 1, j \geq 0)
% This section serves to compute the value of the matrix c^{(j)}_k =
% \frac{2}{\pi} \int_0^\infty (\gamma^2/(1+\gamma^2))^k 1/(1+\gamma^2)^j
% \frac{d\gamma}{\gamma^2}

N = 500;
a = a(1:N);
b = b(1:N);

C = sym(zeros(36,N));
C(1,1) = sym(1);

for k =1:N
   if k > 1
        C(1, k) = (sym(k-3/2))/(sym(k-1))*C(1,k-1);
   end
   for j = 2:36
        C(j,k) = sym(j-1-1/2)/sym(j-1+k-1)*C(j-1,k);
   end
end

%% Section B2: Calculation of the integrals in Lemma B.2 and Lemma B.3 in the paper
% Calculations relative to section B.2 in the appendix

tol2sq = ((a(N))^2+(b(N))^2)*C(1,N);                                        % Error estimate calculated according to the formula 2/pi |I^{>N}_j|, 2/pi |J^{>N}_j| \leq (|a_N|^2 + |b_N|^2)^{1/2} c^{(j-1)}_N
simplify(tol2sq < (sym(2e-4))^2)                                            % Checking that the error is less than 2x10^(-4)
tol2 = sym(2e-4);
I = C*a';                                                                   % Computation of the integrals I
J = C*b';                                                                   % Computation of the integrals J
Iupre = str2sym(rat(I+sym(4e-6), sym(1e-6)));                               % Computation of symbolic preliminary upper bounds for I and J (this procedure reduces the size of the fractions to speed up computations)
Jupre = str2sym(rat(J+sym(4e-6), sym(1e-6)));
Ilpre = str2sym(rat(I-sym(4e-6), sym(1e-6)));
Jlpre = str2sym(rat(J-sym(4e-6), sym(1e-6)));

Iu = Iupre+tol2;                                                            % Computations of upper and lower bounds for I and J, taking into account the error estimates
Il = Ilpre-tol2;
Ju = Jupre+tol2;
Jl = Jlpre-tol2;

Ifu = sym(13/2)*Ju - sym(1/2)*Il;                                           % Computations of upper and lower bounds for If and Jf, taking into account the error estimates
Ifl = sym(13/2)*Jl - sym(1/2)*Iu;
Jfu = sym(5)*(Iu(2:end) + A*C(1:end-1,1)) - sym(1/2)*Jl(1:end-1);
Jfl = sym(5)*(Il(2:end) + A*C(1:end-1,1)) - sym(1/2)*Ju(1:end-1);

Ifmodu = sym(13/2)*Ju - (sym(1/2) + const)*Il;                              % Computations of upper and lower bounds for Ifmod and Jfmod, taking into account the error estimates
Ifmodl = sym(13/2)*Jl - (sym(1/2) + const)*Iu;
Jfmodu = sym(5)*(Iu(2:end) + A*C(1:end-1,1)) - (sym(1/2) + const)*Jl(1:end-1);
Jfmodl = sym(5)*(Il(2:end) + A*C(1:end-1,1)) - (sym(1/2) + const)*Ju(1:end-1);

%% Section C: Computing the expansion of \mathring{w}_2 at xi = -1
% The coefficients cp, dp are the coefficients c_k(\xi = -1),
% d_k(\xi = -1). Note that these are computed using the
% recursion relation in Lemma 2.2

M = 5000;

c0p = 1/(sym(9));
d0p = (sym(1)+sym(13)*c0p)/(sym(12));

cp = sym(1:M);
dp = sym(1:M);

for k = 1:M
  if k == 1
      cp(k) = sym(10)*d0p/(sym(-1+18));
      dp(k) = sym(13)*cp(1)/(sym(-1+21));
  else
      cp(k) = 1/(sym(-1) + sym(8)*sym(k) + sym(10))*(sym(8*(k-1))*cp(k-1) + sym(10)*dp(k-1));
      dp(k) = 1/(sym(-1) + sym(8)*sym(k) + sym(13))*(sym(8*(k-1))*dp(k-1) + sym(13)*cp(k));
  end
end

ccp = [c0p cp];
ddp = [d0p dp];
ff = sym(-1 + 130/(-1+23));
cringp = simplify([c0p*ff-1, cp*ff]);                                       % cringp = \mathring{c}_k(\xi = -1)
dringp = simplify([d0p*ff-1, dp*ff]);                                       % dringp = \mathring{d}_k(\xi = -1)

%% Section D: computation of K_2(-1) and the quantities containing H
% This section of the code (until the end of the file) is relevant to the 
% computation performed in the proof of Lemma 4.4 in the paper.
% Here, we denote by BDn the bound on the quantity (n) in formula (*) in
% the proof of Lemma 4.4. BDK is the bound for the error in the kernel K2

C1 = sym(zeros(1,N1));                                                      % calculation of the first row of the matrix c^{(j)}_k: c^{(0)}_k = C1(k)
C1(1) = sym(1);
for k =2:N1
    C1(k) = (sym(k)-sym(3)/sym(2))/(sym(k-1))*C1(k-1);
end

C = C';                                                                     % note that C is a symmetric matrix. This is only for convenience.

N1 = 5000;
N2 = 499;

BDK = sym(3)/sym(5)*N1*C1(N1)*max(abs(cringp(N1+1)),abs(dringp(N1+1)));     % error bound for the kernel K. This is computed according to formula (26) in the paper
BD3 = (abs(afm(1)) + abs(bfm(1)))*sym(3)/sym(5)*N1*C1(N1)*max(abs(cringp(N1+1)),abs(dringp(N1+1)));
                                                                            % error bound corresponding to term (3) in formula (*) 
BD4 = sym(0);
for k=2:35
    BD4 = BD4 + (abs(afm(k)) + abs(bfm(k)))*sym(3)/sym(5)*N2*C(N2+1,k)*max(abs(cringp(N2+1)),abs(dringp(N2+1)));  % error bound corresponding to term (4) in formula (*) 
end

BD6 = sym(7.5)*max(abs(cringp(35+1)),abs(dringp(35+1)))*C(35+1, 35);        % error bound corresponding to term (6) in formula (*)

%% Section E: computation of the upper and lower bounds for the integral involving H1 w1(-1) + H2 w_2(-1) and the kernel.
% These computations are still relevant to the proof of Lemma 4.4.
% HWHWu (resp. HWHWl): upper (resp. lower) bound for \frac 2 \pi \int
% (H_1^{mod} \hat{\mathring{w}}_1(-1) + H_2^{mod} \hat{\mathring{w}}_2(-1))
% K1pu (resp. K1pl): upper (resp. lower) bound for \hat{K}_1(-1)

HWHWu = cringp(1)*Ifmodl(1) + cringp(2:35)*Ifmodu(2:35) + dringp(1:35)*Jfmodu(1:35) +  BD3 + BD4 + BD6;
HWHWl = cringp(1)*Ifmodu(1) + cringp(2:35)*Ifmodl(2:35) + dringp(1:35)*Jfmodl(1:35) - (BD3 + BD4 + BD6);
K1pu = sym(1) + dringp(1:35)*C(1:35,1) + BDK;
K1pl = sym(1) + dringp(1:35)*C(1:35,1) - BDK;

%% Section F: Computation of the Laplace transform at -1
% These computations are still relevant to the proof of Lemma 4.4.
% HWHWu (resp. HWHWl): upper (resp. lower) bound for \frac 2 \pi \int
% (H_1^{mod} \hat{\mathring{w}}_1(-1) + H_2^{mod} \hat{\mathring{w}}_2(-1))
% K1pu (resp. K1pl): upper (resp. lower) bound for \hat{K}_1(-1)

F10 = sym(13)^2*sym(5)^2/(sym(2)*sym(19));                                 % Value of F^*_1 at gamma = 0
F20 = sym(2)^3*sym(3)*sym(5)*sym(13)/sym(19);                              % Value of F^*_2 at gamma = 0
Gam100 = sym(13)^2*sym(5)/sym(19);                                         % Value of \Gamma^*_1 at gamma = 0
Gam200 = sym(2)*sym(3)*sym(5)*sym(13)/sym(19);                             % Value of \Gamma^*_2 at gamma = 0
F10mod = F10 - const*Gam100;                                               % Value of F^{*,mod}_1 at gamma = 0
F20mod = F20 - const*Gam200;                                               % Value of F^{*,mod}_2 at gamma = 0

thetahatpu = F10mod*sym(1)/sym(5) + sym(13)/sym(40)*F20mod + 1/K1pu*sym(9)/sym(40)*HWHWu;           % upper bound for the Laplace transform of the angular average of \Theta_1^{mod} at xi = -1
thetahatpl = F10mod*sym(1)/sym(5) + sym(13)/sym(40)*F20mod + 1/K1pl*sym(9)/sym(40)*HWHWl;           % lower bound for the Laplace transform of the angular average of \Theta_1^{mod} at xi = -1

simplify(thetahatpl > -sym(45.6))                                          % Showing that the lower bound is greater than 45.6

function mat = W(k)                                                        % Function to build the matrix appearing in the recursion to compute the profile
denom = (sym(16)*sym(k)^2+sym(30)*sym(k)-sym(19));
mat = [(sym(32)*sym(k)^2+sym(4)*sym(k)-sym(101))/(sym(2)*denom), (sym(26)*sym(k)-sym(26))/denom ;
    -sym(35)/denom,  (sym(16)*sym(k)^2-sym(4)*sym(k)-sym(12))/denom ];
end

==> shorttime_sym.m <==
clear all;
close all;
ts = linspace(0,4,100);

%% Section A: calculation of af, bf, Ifl, Ifu, Jfl, Jfu

N = 60;
N4 = 25;
syms xi tt;

pil = str2sym(rat(sym(pi) - sym(1e-4), sym(1e-6)));
piu = str2sym(rat(sym(pi) + sym(1e-4), sym(1e-6)));

[Ifl, Ifu, Jfl, Jfu, af, bf] = build_shorttime_data();

%% Section B1: computing the coefficients of w_1 and w_2

c = sym(1:N4);
d = sym(1:N4);
c0 = 1/(sym(10)+xi);
d0 = simplify((sym(1)+sym(13)*c0)/(xi + sym(13)));

for k = 1:N4
  if k == 1
      c(k) = simplify(sym(10)*d0/(xi + sym(18)));
      d(k) = simplify(sym(13)*c(1)/(xi + sym(21)));
  else
      c(k) = simplify(1/(xi + sym(8*k + 10))*(sym(8*(k-1))*c(k-1)+sym(10)*d(k-1)));
      d(k) = simplify(1/(xi + sym(8*k + 13))*(sym(8*(k-1))*d(k-1) + sym(13)*c(k)));
  end
end

cc = [c0 c];
dd = [d0 d];
ff = xi + sym(130)/(xi+sym(23));
cring = simplify([c0*ff-sym(1), c*ff]);
dring = simplify([d0*ff-sym(1), d*ff]);

%% Section B2: calculating c_{j,k}. Note that c^{(j)}_k = C(j+1,k) here.

C = sym(zeros(N));
C(1,1) = sym(1);

for k =1:N
   if k > 1
        C(1, k) = sym(k-3/2)/sym(k-1)*C(1,k-1);
   end
   for j = 2:N
        C(j,k) = sym(j-1-1/2)/sym(j-1+k-1)*C(j-1,k);
   end
end

%% Section B3: computing P, Q

N4 = 25;

P = sym(8*N4)*ilaplace(cring(N4), xi, tt) + sym(10)*ilaplace(dring(N4), xi, tt);
Q = sym(8*N4)*ilaplace(dring(N4), xi, tt);

%% Section C: computing the bound on K2

K2lowl = ilaplace(pil/2*dring(1:N4)*C(1:N4,1), xi, tt);
K2lowh = ilaplace(piu/2*dring(1:N4)*C(1:N4,1), xi, tt);

[~,K2hil,~,K2hiu] = alphabeta(N4, 1, P, Q, C);                             % this computes the upper and lower bounds for the integral of alpha against 1(1+\gamma^2)

K2l = 2/piu*(K2lowl + K2hil);                                              % upper bound and lower bound on K2
K2u = 2/pil*(K2lowh + K2hiu);
K2Llap = laplace(K2l, tt, xi);
K2Ulap = laplace(K2u, tt, xi);

%% Section D: computing the bound on the second parenthesis -\int_0^\infty(H_1 \mathring{w}_1 + H_2 \mathring{w}_2) d\gamma (note the minus sign!)

N3 = 4;

% computing the explicit part of the above term corresponding to the first
% 25 terms in the series expansion for \mathring{w}_1, \mathring{w}_2

paretl = -ilaplace(piu/2*cring(1)*Ifl(1) + pil/2*(cring(2:N4)*Ifu(2:N4)+dring(1:N4)*Jfu(1:N4)),xi,tt); % note that (after inverse laplace transform in time) cring(1) < 0, whereas cring(j) > 0 for j \geq 1
paretu = -ilaplace(pil/2*cring(1)*Ifu(1) + piu/2*(cring(2:N4)*Ifl(2:N4)+dring(1:N4)*Jfl(1:N4)),xi,tt);

% initializations

ahiu = 0;                                                                  % upper bound for - \int_0^\infty H_1 \alpha d\gamma
ahil = 0;                                                                  % lower bound for - \int_0^\infty H_1 \alpha d\gamma
bhiu = 0;                                                                  % upper bound for - \int_0^\infty H_2 \beta d\gamma
bhil = 0;                                                                  % lower bound for - \int_0^\infty H_2 \beta d\gamma

for h=1:N3                                                                 % computes the upper and lower bounds for -(\int_0^\infty (H_1 \alpha + H_2 \beta) d\gamma
[lowa, lowb, uppa, uppb] = alphabeta(N4,h,P,Q,C);                          % the index h corresponds to the term af(h) (\gamma^2/(1+\gamma^2))^h. Each loop computes the bounds for that term.
    if -af(h) > 0                                                          % we need to distinguish cases if the corresponding coefficient in front is positive or negative
        ahiu = ahiu - af(h)*uppa;
        ahil = ahil - af(h)*lowa; 
    else
        ahiu = ahiu - af(h)*lowa;
        ahil = ahil - af(h)*uppa; 
    end
    if -bf(h) > 0
        bhiu = bhiu - bf(h)*uppb;
        bhil = bhil - bf(h)*lowb; 
    else
        bhiu = bhiu - bf(h)*lowb;
        bhil = bhil - bf(h)*uppb; 
    end
if h == N3                                                                 % tail bound (corresponding to section 5.2 in the paper)
    ahiu = ahiu + abs(af(h))*uppa;
    ahil = ahil - abs(af(h))*uppa;
    bhiu = bhiu + abs(bf(h))*uppb;
    bhil = bhil - abs(bf(h))*uppb;
end
end

% plotting the bounds for -\int_0^\infty(H_1 \mathring{w}_1 + H_2 \mathring{w}_2) d\gamma

pareu = paretu + ahiu + bhiu;
parel = paretl + ahil + bhil;

pareuf = matlabFunction(paretu + ahiu + bhiu);
parelf = matlabFunction(paretl + ahil + bhil);

figure
plot(ts, [parelf(ts); pareuf(ts)]);


%% Section E: computing the zeroth iterate of volterra
% zeroth iterate of Volterra refers to the inverse Laplace transform of the
% RHS of equation (12) in the paper

%% Section E1: computing upper and lower bounds for the "first" term
% we define the "first term" as the inverse Laplace transform of 
% \hat K_1 \frac{\xi}{\xi+1}(\frac{1}{\xi+6} F^*_1(0) + \frac {13}{(\xi+6)(\xi+9)} F^*_2(0))

F10 = sym(13)^2*sym(5)^2/sym(2*19);
F20 = sym(2)^3*sym(3)*sym(5)*sym(13)/sym(19);

firstll = (sym(1)+K2Llap)*(1/(xi+sym(6))*F10 + sym(13)/((xi+sym(6))*(xi+sym(9)))*F20) - (sym(1)+K2Ulap)*1/(xi+sym(1))*(1/(xi+sym(6))*F10 + sym(13)/((xi+sym(6))*(xi+sym(9)))*F20);
firstul = (sym(1)+K2Ulap)*(1/(xi+sym(6))*F10 + sym(13)/((xi+sym(6))*(xi+sym(9)))*F20) - (sym(1)+K2Llap)*1/(xi+sym(1))*(1/(xi+sym(6))*F10 + sym(13)/((xi+sym(6))*(xi+sym(9)))*F20);

firstlf = matlabFunction(ilaplace(firstll));
firstuf = matlabFunction(ilaplace(firstul));

%% Section E2: compute the bounds for the expression involving the second parenthesis
% here, we compute lower and upper bounds for the expression
% \frac{\xi}{\xi+1} (1-\frac {130}{(\xi+6)(\xi+9)}) \frac 1 {10} \frac{2}\pi \Big( \frac{130}{\xi(\xi+23)} \mathcal{I} - \int_0^\infty (H_1 \hat{\mathring{w}}_1 + H_2 \hat{\mathring{w}}_2  \Big) d\gamma)

secondutot = (sym(2)/piu)*(sym(130/23)*(sym(1)-exp(-sym(23)*tt))*pil/sym(2)*(Ifu(1)+Jfu(1)) + pareu);
secondltot = (sym(2)/pil)*(sym(130/23)*(sym(1)-exp(-sym(23)*tt))*piu/sym(2)*(Ifl(1)+Jfl(1)) + parel);

secondutotlap = laplace(secondutot, tt, xi);
secondltotlap = laplace(secondltot, tt, xi);

ker1lap = 1/sym(10)*(sym(1)+sym(130)/((xi+sym(1))*(xi+sym(6))*(xi+sym(9))));
ker2lap = -1/sym(10)*(1/(xi+sym(1)) + sym(130)/((xi+sym(6))*(xi+sym(9))));

secondPllap = (ker1lap*secondltotlap + ker2lap*secondutotlap);
secondPulap = (ker1lap*secondutotlap + ker2lap*secondltotlap);

secondPltot = ilaplace(secondPllap, xi, tt);
secondPutot = ilaplace(secondPulap, xi ,tt);

secondPutotf = @(t) subs(secondPutot, tt, t);
secondPltotf = @(t) subs(secondPltot, tt, t);

%% Section E3: simplifying the coefficients of the zeroth iterate
% the zeroth iterate is the sum of exponentials with coefficients that are
% fractions with very large denominator. We find suitable rigorous upper
% and lower bounds where the coefficients have smaller numerators and
% denominators to speed up calculations

it0llap = secondPllap + firstll;
it0ulap = secondPulap + firstul;

it0l = ilaplace(it0llap, xi, tt);
it0u = ilaplace(it0ulap, xi, tt);

polyl = subs(it0l, tt, -log(tt));
polyu = subs(it0u, tt, -log(tt));

degl = polynomialDegree(polyl);
degu = polynomialDegree(polyu);

coeffl = flip(coeffs(polyl, 'All'));
coeffu = flip(coeffs(polyu, 'All'));

for j = 1:(degl+1)
    if coeffl(j)~=0
        coeffl(j) = str2sym(rat(coeffl(j)-sym(1e-4),sym(1e-6)));
    end
end

for j = 1:(degu+1)
    if coeffu(j) ~= 0
        coeffu(j) = str2sym(rat(coeffu(j)+sym(1e-4),sym(1e-6)));
    end
end

simplel = poly2sym(flip(coeffl),tt);
simpleu = poly2sym(flip(coeffu),tt);
it0llap = laplace(subs(simplel, tt, exp(-tt)),tt,xi);
it0ulap = laplace(subs(simpleu, tt, exp(-tt)),tt,xi);

%% Section E4: simplification of the coefficients of K2

K2polyl = subs(K2l, tt, -log(tt));
K2polyu = subs(K2u, tt, -log(tt));

K2degl = polynomialDegree(K2polyl);
K2degu = polynomialDegree(K2polyu);

K2coeffl = flip(coeffs(K2polyl, 'All'));
K2coeffu = flip(coeffs(K2polyu, 'All'));

for j = 1:(K2degl+1)
    if K2coeffl(j) ~= 0
        K2coeffl(j) = str2sym(rat(K2coeffl(j)-sym(1e-4),sym(1e-6)));
    end
end

for j = 1:(K2degu+1)
    if K2coeffu(j) ~= 0
        K2coeffu(j) = str2sym(rat(K2coeffu(j)+sym(1e-4),sym(1e-6)));
    end
end

K2simplel = poly2sym(flip(K2coeffl),tt);
K2simpleu = poly2sym(flip(K2coeffu),tt);
K2Llap = laplace(subs(K2simplel, tt, exp(-tt)),tt,xi);
K2Ulap = laplace(subs(K2simpleu, tt, exp(-tt)),tt,xi);


%% Section F: computing the iterates

numit = 4;
iterates = sym(1:numit);
iterates(1) = it0ulap;
for j = 2:numit
   if mod(j,2)==0
       iterates(j) = it0llap - K2Ulap*iterates(j-1);
   end
   if mod(j,2)==1
       iterates(j) = it0ulap - K2Llap*iterates(j-1);
   end
end

it1 = ilaplace(iterates(2),xi,tt);
it1 = makepoly(it1, 9);                                                    % this function finds a suitable lower bound in terms of a polynomial with symbolic (rational) coefficients, whose evaluation is exact
it1f = @(t) subs(it1, tt, t);
it3 = ilaplace(iterates(4),xi,tt);
it3 = makepoly(it3, 13);
it3f = @(t) subs(it3, tt, t);

ts = linspace(0,log(4)+ 0.5, 200);
plot(ts, it3f(ts));
title('Evolution of the polynomial lower bound for $P_3(t)$ when $0 \leq t \leq \log(4) + 0.5$', 'Interpreter', 'latex');

%% Section G: showing that evolution is positive up to time log(3) with the first iterate, and up to time log(4) with the third iterate

maxt = str2sym(rat(sym(log(3)) + sym(1e-2), sym(1e-6)));
maxder = sym(20000);

tnow = sym(0);
flag = 0;
while tnow < maxt
    tic
    it1now = it1f(tnow);
    it1now = simplify(it1now);
    if simplify(it1now <= sym(0))
        flag = 1;
        fprintf('Non-positive point detected.\n');
    end
    tnow = str2sym(rat(tnow + it1now/maxder - sym(1e-6), sym(1e-8)));
    fprintf('%f\n', tnow);
    toc
end

maxder = sym(5000);
maxt = str2sym(rat(sym(log(4)) + sym(1e-4), sym(1e-6)));

while tnow < maxt
    tic
    it3now = it3f(tnow);
    if simplify(it3now <= sym(0))
        flag = 1;
        fprintf('Non-positive point detected.\n');
    end
    tnow = str2sym(rat(tnow + it3now/maxder - sym(1e-6), sym(1e-8)));
    fprintf('%f\n', tnow);
    toc
end

if flag == 0
    fprintf('Upsilon is positive for times 0 <= t <= log(4).\n');
end

%% Section H1: computing the upper and lower bounds for eta

function [low, upp] = eta(m,n,C)
syms tt
pil = str2sym(rat(sym(pi) - sym(1e-4), sym(1e-6)));
piu = str2sym(rat(sym(pi) + sym(1e-4), sym(1e-6)));
if n == 1
   upp = exp(-sym(4)*tt)*piu/2*C(m,1);
   low = exp(-sym(4)*tt)*pil/2*C(m+1,1);
elseif m > n
   upp = exp(-sym(8)*tt*sym(n-1)-sym(4)*tt)*piu/2*C(m-n+1,n) + exp(-sym(8*m)*tt)*1/sym(2*m-1);
   low = (sym(1)/sym(2))^(m+n)*exp(-sym(8)*(m+1)*tt)*1/(sym(2*m+1));
elseif m <= n
   upp = exp(-sym(8)*tt*sym(m-1)-sym(4)*tt)*piu/2*C(1,m) + exp(-sym(8*m)*tt)*1/sym(2*m-1);
   low = (sym(1)/sym(2))^(sym(m+n))*exp(-sym(8*(m+1))*tt)*1/sym(2*m+1);
end
end


%% Section H2: computing the upper and lower bounds for alpha and beta

function [lowa, lowb, uppa, uppb] = alphabeta(m,n,P,Q,C)
syms ss tt ww
[lownow, uppnow] = eta(m+1,n,C);
lownow = subs(lownow, tt, (tt-ss));
uppnow = subs(uppnow, tt, (tt-ss));
Pss = subs(P, tt, ss);
Qss = subs(Q, tt, ss);
lowa = int(exp(-10*(tt-ss))*Pss*lownow,ss, 0, tt);
lowb = int(exp(-13*(tt-ss))*Qss*lownow,ss, 0, tt);
uppb = 13*int(int(exp(-23*(ww-ss))*(Pss-Qss)*uppnow,ss, 0, ww),ww,0,tt) + int(Qss*uppnow,ss,0,tt);
uppa = uppb + int(exp(-23*(tt-ss))*(Pss-Qss)*uppnow,ss, 0, tt);
end
